Maximum-Likelihood Cluster Recontruction

We present a novel method to recontruct the mass distribution of galaxy clusters from their gravitational lens effect on background galaxies. The method is based on a least-chisquare fit of the two-dimensional gravitational cluster potential. The method combines information from shear and magnification by the cluster lens and is designed to easily incorporate possible additional information. We describe the technique and demonstrate its feasibility with simulated data. Both the cluster morphology and the total cluster mass are well reproduced.

==> aua.mac <==
%----------------------------------------------------------------------
% Astronomy & Astrophysics-like TeX-macro
% adapted from a Springer-Verlag book macro
% by Matthias Bartelmann
% September 1993, November 1994
%----------------------------------------------------------------------
\newif\ifPostScript%
\newif\ifBoldFace%
\newif\ifReferee%
\newif\ifFrames%
%
% ... set \PostScriptfalse here if postscript files should be ignored:
%
\PostScripttrue%
\ifPostScript\input epsf.tex\fi%
%
% ... set \BoldFacetrue here if bold-faced headlines requested:
%
\BoldFacefalse
%
% ... set \Refereetrue here if referee layout requested:
%
\Refereefalse
%
% ... set \Framestrue here if frames around figures requested:
%
\Framesfalse
%
% ... set \englishfalse here for german headings:
%
\newif\ifenglish\englishtrue%
%
% ... some general definitions:
%
%\magnification = \magstep1%
\ifReferee%
    \font\headfont = cmr10 at 10truept%
\else%
    \font\headfont = cmti10 at 10truept%
\fi%
\def\eventitle{}%
\def\oddtitle{}%
\ifReferee\relax\else%
    \headline = {%
        \headfont%
        \ifnum\pageno = 1%
            \hss%
        \else%
            \ifodd\pageno%
                \oddtitle\hss\folio%
            \else%
                \folio\hss\eventitle%
            \fi%
       \fi}%
    %\headline = {\hss}%
    \footline = {\hss}%
\fi%
% \vsize=19.8cm\hsize=13.5cm
\hfuzz     = 2pt%
\tolerance = 500%
\abovedisplayskip      = 3mm plus 6pt minus 4pt%
\belowdisplayskip      = 3mm plus 6pt minus 4pt%
\abovedisplayshortskip = 0mm plus 6pt%
\belowdisplayshortskip = 2mm plus 4pt minus 4pt%
\predisplaypenalty     = 0%
%
% ... symbol definitions:
%
\def\sun{%
    \hbox{$\odot$}}%
\def\la{%
    \mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$\sim$}}}\hbox{$<$}}}}%
\def\ga{%
    \mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$\sim$}}}\hbox{$>$}}}}%
\def\sq{%
    \hbox{\rlap{$\sqcap$}$\sqcup$}}%
\def\degr{%
    \hbox{$^\circ$}}%
\def\arcmin{%
    \hbox{$^\prime$}}%
\def\arcsec{%
    \hbox{$^{\prime\prime}$}}%
\def\utw{%
    \smash{\rlap{\lower5pt\hbox{$\sim$}}}}%
\def\udtw{%
    \smash{\rlap{\lower6pt\hbox{$\approx$}}}}%
\def\fd{%
    \hbox{$.\!\!^{\rm d}$}}%
\def\fh{%
    \hbox{$.\!\!^{\rm h}$}}%
\def\fm{%
    \hbox{$.\!\!^{\rm m}$}}%
\def\fs{%
    \hbox{$.\!\!^{\rm s}$}}%
\def\fdg{%
    \hbox{$.\!\!^\circ$}}%
\def\farcm{%
    \hbox{$.\mkern-4mu^\prime$}}%
\def\farcs{%
    \hbox{$.\!\!^{\prime\prime}$}}%
\def\fp{%
    \hbox{$.\!\!^{\scriptscriptstyle\rm p}$}}%
\def\getsto{%
    \mathrel{\hbox{\rlap{$\gets$}\hbox{\raise2pt\hbox{$\to$}}}}}%
\def\lid{%
    \mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$=$}}}\hbox{$<$}}}}%
\def\gid{%
    \mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$=$}}}\hbox{$>$}}}}%
\def\sol{%
    \mathrel{\hbox{\rlap{\hbox{\raise4pt\hbox{$\sim$}}}\hbox{$<$}}}}%
\def\sog{%
    \mathrel{\hbox{\rlap{\hbox{\raise4pt\hbox{$\sim$}}}\hbox{$>$}}}}%
\def\lse{%
    \mathrel{\hbox{\rlap{\hbox{\raise4pt\hbox{$<$}}}\hbox{$\simeq$}}}}%
\def\gse{%
    \mathrel{\hbox{\rlap{\hbox{\raise4pt\hbox{$>$}}}\hbox{$\simeq$}}}}%
\def\grole{%
    \mathrel{\hbox{\lower2pt\hbox{$<$}}\kern-8pt\hbox{\raise2pt\hbox{$>$}}}}%
\def\leogr{%
    \mathrel{\hbox{\lower2pt\hbox{$>$}}\kern-8pt\hbox{\raise2pt\hbox{$<$}}}}%
\def\loa{%
    \mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$\approx$}}}\hbox{$<$}}}}%
\def\goa{%
    \mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$\approx$}}}\hbox{$>$}}}}%
\def\cor{%
    \mathrel{\hbox{$\widehat=$}}}%
\def\bbbr{%
    {\rm I\!R}}%
%
% ... font definitions:
% ... vector fonts:
%
\font\kleinhalbcurs=cmmib10 scaled 833%
%
% ... petit fonts:
%
\font\eightrm = cmr8%
\font\sixrm   = cmr6%
\font\eighti  = cmmi8%
\font\sixi    = cmmi6%
\font\eightsy = cmsy8%
\font\sixsy   = cmsy6%
\font\eightbf = cmbx8%
\font\sixbf   = cmbx6%
\font\eighttt = cmtt8%
\font\eightsl = cmsl8%
\font\eightit = cmti8%
\font\tenbf   = cmb10%
\font\bxfr    = cmr10%
\font\bxft    = cmsl10%
\font\bxfm    = cmbx10%
%
\skewchar\eighti  = '177%
\skewchar\sixi    = '177%
\skewchar\eightsy = '60%
\skewchar\sixsy   = '60%
%
\hyphenchar\eighttt = -1%
%
% ... definition of versal greek letters:  
%
\mathchardef\Gamma   = "0100%
\mathchardef\Delta   = "0101%
\mathchardef\Theta   = "0102%
\mathchardef\Lambda  = "0103%
\mathchardef\Xi      = "0104%
\mathchardef\Pi      = "0105%
\mathchardef\Sigma   = "0106%
\mathchardef\Upsilon = "0107%
\mathchardef\Phi     = "0108%
\mathchardef\Psi     = "0109%
\mathchardef\Omega   = "010A%
%
% definition of figure environment:
%
\newif\ifwid%
\def\frame#1#2#3{%
    \vbox{\ifFrames\hrule height#2\fi%
          \hbox{\ifFrames\vrule width#2\fi%
                \vbox{\vskip#1 #3}%
          \ifFrames\vrule width#2\fi}%
    \ifFrames\hrule height#2\fi}}%
\def\begfigwid#1#2\endfig{%
    \ifReferee%
        \setbox2=\vbox{\box2\bigskip #2}%
    \else%
    \par\widtrue%
    \ifPostScript%
        \setbox1=\vbox{$$\frame{0pt}{0.5pt}{%
                       \epsfxsize=15truecm\epsffile{#1}}$$#2}%
    \else%
        \setbox1=\vbox{$$\frame{1cm}{0.5pt}{%
                       \vbox to 0pt{\hsize=141truemm\hfill}}$$#2}%
    \fi%
    \dimen0 = \ht1%
    \advance\dimen0 by \dp1%
    \advance\dimen0 by 5\baselineskip%
    \advance\dimen0 by 0.4 truecm%
    \ifdim\dimen0 > \vsize%
        \pageinsert\box1\vfill\endinsert%
    \else%
        \dimen0 = \pagetotal%
        \ifdim\dimen0 < \pagegoal%
            \advance\dimen0 by \ht1%
            \advance\dimen0 by \dp1%
            \advance\dimen0 by 1.4 truecm%
            \ifdim\dimen0 > \vsize%
                  \topinsert\box1\endinsert%
            \else%
                  \vskip 1 truecm\box1\vskip 4 truemm%
            \fi%
      \else%
            \vskip 1 truecm\box1\vskip 4 truemm%
      \fi%
\fi\fi}%
\let\begfig=\begfigwid%
%
% ... figure captions:
% ... (centered if text occupies less than one line)
%
\def\figure#1#2{%
    \ifenglish\def\fcap{Figure}\else\def\fcap{Abbildung}\fi%
    \ifReferee%
        \noindent{\fcap\ts#1.--\ }\ignorespaces #2%
    \else%
        \ifwid%
            \smallskip%
            \setbox0 = \vbox{%
                \noindent\petit{\fcap\ts#1.--\ }%
                \ignorespaces#2%
                \smallskip%
                \count255=0\global\advance\count255 by \prevgraf}%
            \ifnum\count255 > 1%
                \box0%
            \else%
                \centerline{%
                    \petit{\fcap\ts#1.--\ }\ignorespaces#2}%
                \smallskip%
            \fi%
        \else%
            \setbox0 = \vbox{%
                \hsize=75truemm\noindent\petit{\fcap\ts#1.--\ }%
                \ignorespaces #2%
                \smallskip%
                \count255=0\global\advance\count255 by \prevgraf}%
            \box0%
        \fi%
    \fi}%
%
% ... table environment:
% ... table captions:
%
\def\tabcap#1#2{%
    \ifenglish\def\tcap{Table}\else\def\tcap{Tabelle}\fi%
    \smallskip\vbox{%
        \noindent\petit{\tcap\ts#1\unskip.--\ }%
        \ignorespaces #2\medskip}}%
\def\begtabfull{%
    \par%
    \ifvoid%
        \topins\bgroup\midinsert\medskip%
    \else%
        \bgroup\topinsert\medskip%
    \fi}%
\let\begtabfullwid=\begtabfull%
\def\endtab{%
    \endinsert\egroup\medskip\noindent}%
\def\begtabtest#1#2\endtab{%
    \par%
    \dimen0 = \hsize%
    \advance\dimen0 by -90 truemm%
    \advance\dimen0 by  -1 truecc%
    \relax\bgroup%
    \def\tabcap##1##2{%
        \vbox{\hsize=\dimen0\relax%
            \noindent\petit{\bf\tcap\ts##1\unskip.\ }%
            \ignorespaces##2\par}}%
    \topinsert\line{%
        \vbox{\hsize=90truemm\relax #1}%
        \hss#2\unskip}%
        \endinsert%
    \egroup\ignorespaces}%
%
% ... reference environment:
%
\def\begpet{%
    \vskip6pt\bgroup\petit}%
\def\endpet{%
    \vskip6pt\egroup}%
\def\begref#1{%
    \ifenglish\def\rcap{References}\else\def\rcap{Literatur}\fi%
    \sec{\rcap}\bgroup%
    \ifReferee\relax\else%
        \petit%
        \let\it  = \rm%
        \let\bf  = \rm%
        \let\sl  = \rm%
        \let\INS = N%
    \fi}%
\def\ref{%
    \par\noindent\hangindent=24.0pt\hangafter=1}%
\let\endref=\endpet%
%
% ...
%
\def\vec#1{%
    \hbox{%
        \textfont1   = \tamssm%
        \scriptfont1 = \kleinhalbcurs%
        \textfont0   = \bxfm%
        \scriptfont0 = \sevenbf%
        $#1$}}%
%
\def\tens#1{%
    \hbox{${\cal #1}$}}%
%
% ... smaller font for captions:
%
\def\petit{%
    \def\rm{\fam0\eightrm}%
    \def\it{\fam\itfam\eightit}%
    \def\sl{\fam\slfam\eightsl}%
    \def\bf{\fam\bffam\eightbf}%
    \def\tt{\fam\ttfam\eighttt}%
    \textfont0 = \eightrm%
    \textfont1 = \eighti%
    \textfont2 = \eightsy%
    \textfont\itfam = \eightit%
    \textfont\slfam = \eightsl%
    \textfont\bffam = \eightbf%
    \textfont\ttfam = \eighttt%
    \scriptfont0 = \sixrm%
    \scriptfont1 = \sixi%
    \scriptfont2 = \sixsy%
    \scriptfont\bffam = \sixbf%
    \scriptscriptfont0 = \fiverm%
    \scriptscriptfont1 = \fivei%
    \scriptscriptfont2 = \fivesy%
    \scriptscriptfont\bffam = \fivebf%
    \normalbaselineskip=9pt%
    \setbox\strutbox = \hbox{\vrule height7pt depth2pt width0pt}%
    \normalbaselines\rm%
    \def\vec##1{%
        \setbox0=hbox{$##1$}\hbox{\hbox to 0pt{%
            \copy0\hss}\kern0.45pt\box0}}}%
\let\ts=\thinspace%
%
% ... fonts for headlines:
%
\font\tafontr  = cmcsc10 scaled \magstep1%
\font\tafontt  = cmr10   scaled \magstep2%
\font\tafonts  = cmr7    scaled \magstep2%
\font\tafontss = cmr5    scaled \magstep2%
\font\tamt     = cmmi10  scaled \magstep2%
\font\tams     = cmmi10  scaled \magstep1%
\font\tamss    = cmmi10%
\font\tamssm   = cmmib10%
\font\tast     = cmsy10  scaled \magstep2%
\font\tass     = cmsy7   scaled \magstep2%
\font\tasss    = cmsy5   scaled \magstep2%
\font\tasyt    = cmex10  scaled \magstep2%
\font\tasys    = cmex10  scaled \magstep1%
%
\font\tbfontr  = cmcsc10 scaled \magstep1%
\font\tbfontt  = cmr10   scaled \magstep1%
\font\tbfonts  = cmr7    scaled \magstep1%
\font\tbfontss = cmr5    scaled \magstep1%
\font\tbst     = cmsy10  scaled \magstep1%
\font\tbss     = cmsy7   scaled \magstep1%
\font\tbsss    = cmsy5   scaled \magstep1%
%
\font\markfont = cmr10   scaled \magstep1%
%
\newbox\chsta%
\newbox\chstb%
\newbox\chstc%
\def\centerpar#1{%
    {\advance\hsize by-2\parindent%
        \rightskip = 0pt plus 4em%
        \leftskip  = 0pt plus 4em%
        \parindent = 0pt%
        \setbox\chsta = \vbox{#1}%
        \global\setbox\chstb = \vbox{%
            \unvbox\chsta\setbox\chstc=\lastbox%
            \line{\hfill\unhbox\chstc\unskip\unskip\unpenalty\hfill}}}%
    \leftline{\kern\parindent\box\chstb}}%
%
% ... headlines:
%
\def\chap#1{%
    \goodbreak%
    \ifReferee%
        \medskip%
    \else%
        \vskip24pt plus 6pt minus 4pt%
    \fi%
    \bgroup%
        \textfont0   = \tafontt%
        \scriptfont0 = \tafonts%
        \scriptscriptfont0=\tafontss%
        \textfont1=\tamt%
        \scriptfont1=\tams%
        \scriptscriptfont1=\tamss%
        \textfont2=\tast%
        \scriptfont2=\tass%
        \scriptscriptfont2=\tasss%
        \textfont3=\tasyt%
        \scriptfont3=\tasys%
        \scriptscriptfont3=\tenex%
        \baselineskip=18pt%
        \lineskip=18pt%
        \raggedright%
        \pretolerance=10000%
        \noindent%
        \ifReferee%
            \centerline{\tafontr\ignorespaces #1}%
        \else%
            \tafontt\ignorespaces #1%
        \fi%
        \vskip 7 truemm plus 6pt minus 4pt%
    \egroup%
    \noindent\ignorespaces}%
\def\sec#1{%
    \goodbreak%
    \vskip25 truept plus 4pt minus 4pt%
    \bgroup%
        \textfont0=\tbfontt %
        \scriptfont0=\tbfonts %
        \scriptscriptfont0=\tbfontss%
        \textfont1=\tams %
        \scriptfont1=\tamss %
        \scriptscriptfont1=\kleinhalbcurs%
        \textfont2=\tbst %
        \scriptfont2=\tbss %
        \scriptscriptfont2=\tbsss%
        \textfont3=\tasys %
        \scriptfont3=\tenex %
        \scriptscriptfont3=\tenex%
        \baselineskip=16pt%
        \lineskip=16pt%
        \raggedright%
        \pretolerance=10000%
        \noindent%
        \ifReferee%
            \centerline{\tbfontr\ignorespaces #1}%
        \else%
            \tbfontt\ignorespaces #1%
        \fi%
        \vskip 12 truept plus 4pt minus 4pt%
    \egroup%
    \noindent\ignorespaces}%
\def\subs#1{%
    \goodbreak%
    \vskip 15 truept plus 4pt minus 4pt%
    \bgroup%
        \noindent%
        \raggedright%
        \pretolerance=10000%
        \ifReferee\centerline{\bxfr\ignorespaces #1}%
        \else\bxft\ignorespaces #1\fi%
        \vskip 6 truept plus 4pt minus 4pt%
    \egroup%
    \noindent\ignorespaces}%
\def\subsubs#1{%
    \goodbreak%
    \vskip 15 truept plus 4pt minus 4pt%
    \bgroup%
        \sl%
        \noindent%
        \ignorespaces #1%
        \unskip.\ %
    \egroup%
    \ignorespaces}%
%
% ... footnote environment:
%
\def\footnoterule{%
    \kern-3pt%
    \hrule width 2 truecm%
    \kern2.6pt}%
\newcount\footcount%
\footcount = 0%
\def\advftncnt{%
    \advance\footcount by 1%
    \global\footcount = \footcount}%
\def\fonote#1{%
    \advftncnt%
    $^{\the\footcount}$%
    \begingroup%
        \petit%
        \def\textindent##1{%
            \hang\noindent\hbox to \parindent{##1\hss}\ignorespaces}%
        \vfootnote{$^{\the\footcount}$}{#1}%
    \endgroup}%
%
% ... acknowledgement:
%
\def\acknow#1{%
    \ifenglish%
        \def\acap{Acknowledgements}%
    \else%
        \def\acap{Danksagung}%
    \fi%
    \vskip11pt%
    \begingroup%
        \ifReferee\noindent\else\noindent{\sl\acap\/}.\fi%
        \ignorespaces #1%
        \vskip 6pt%
    \endgroup}%
%----------------------------------------------------------------------
% final message:
%----------------------------------------------------------------------
\newcount\sterne%
\outer\def\bye{%
    \bigskip\typeset%
    \sterne = 1%
    \ifx%
        \speciali\undefined%
    \else%
        \bigskip%
        Special characters created by the author%
        \loop\smallskip\noindent %
        Special character No\number\sterne:%
        \csname special\romannumeral\sterne\endcsname%
        \advance\sterne by 1%
        \global\sterne=\sterne%
        \ifnum\sterne < 11\repeat%
    \fi%
    \vfill\supereject\end}%
\def\typeset{%
    \centerline{\petit%
    This article was processed by the author using the \TeX\ %
    Macropackage aua.mac.}}%
%
% ... some A&A-like definitions for the title page:
%
\newif\ifauthor%
\def\MAINTITLE#1{\vfill\supereject\treset%
    \ifReferee\def\eventitle{}\else\def\eventitle{#1}\fi\chap{#1}}%
\def\SUBTITLE#1{%
    \vskip-1cm\chap{#1}}%
\def\AUTHOR#1{%
    \authortrue%
    \ifReferee\centerline{\tafontr #1}\else\noindent{\sl #1}\fi%
    \bigskip}%
\def\PRESADD#1{%
    \ifenglish%
        \def\pcap{Present address}%
    \else%
        \def\pcap{Derzeitige Anschrift}%
    \fi%
    \footnote{$^*$}{\petit\pcap:~#1}}%
\def\INSTITUTE#1{%
    \authorfalse%
    \noindent\hangindent=12pt\hangafter=1{#1}\bigskip}%
\def\DATE#1{%
    \ifReferee\relax\else\noindent{\rm #1}\bigskip\fi}%
\def\ABSTRACT#1{%
    \ifenglish%
        \def\zcap{Abstract}%
    \else%
        \def\zcap{Zusammenfassung}%
    \fi%
    \ifReferee%
	\centerline{\tafontr\zcap}\medskip\noindent%
        \ignorespaces#1%
    \else%
        \hbox{\vbox{\hsize=0.2\hsize\hfill}\vbox{\hsize=0.8\hsize%
        \noindent{\sl\zcap.~}#1}}%
    \fi%
    \medskip}%
\def\KEYWORDS#1{%
    \noindent\ifReferee{\it Subject headings:~}\else{\sl Key words:~}\fi%
    {#1}\medskip}%
\def\THESAURUS#1{%
    \ifReferee\relax\else%
    \noindent{\sl Thesaurus codes:~}{#1}\medskip\fi}%
\def\OFFPRINTS#1{%
    \footnote{}{{\sl Send offprint requests to:~}{#1}}}%
\def\at#1{%
    \ifauthor%
        $^{#1}$%
    \else%
        \par\noindent\hangindent=12pt\hangafter=1$^{#1}$%
    \fi}%
\def\maketitle{%
    \bigskip\hrule\bigskip}%
%
% ... redefinitions of headlines:
%
\newcount\anum\anum = 0        %
\newcount\bnum\bnum = 0         %
\newcount\cnum\cnum = 0      %
\newcount\rnum\rnum = 0%
\def\treset{\global\anum=0\global\footcount=0}%
\def\areset{\global\bnum=0}%
\def\breset{\global\cnum=0}%
%
\def\titlea#1{%
    \global\advance\anum by 1\areset%
    \ifReferee\def\oddtitle{}\else\def\oddtitle{#1}\fi%
    \sec{\the\anum.~#1}}%
\def\titleb#1{%
    \global\advance\bnum by 1\breset%
    \subs{\the\anum.\the\bnum.~#1}}%
\def\titlec#1{%
    \global\advance\cnum by 1%
    \subsubs{\the\anum.\the\bnum.\the\cnum.~#1}}%
\def\appendix#1{%
    \ifenglish%
       \def\xcap{Appendix}%
    \else%
       \def\xcap{Anhang}%
    \fi%
    \def\oddtitle{\xcap.~#1}\sec{\xcap.~#1}}%
\def\undertext#1{%
    \vtop{\hbox{#1}\kern 1pt \hrule}}%
\def\REF#1{%
    \global\advance\rnum by 1\ref{\the\rnum.~#1}}%
\def\nextline{%
    \unskip\nobreak\hfill\break}%
%
% ...
%
\def\begfigside#1#2\endfig{%
    \ifReferee\setbox2=\vbox{\box2\bigskip #2}\else%
    \par%
    \dimen0 = \hsize%
    \advance\dimen0 by -90 truemm%
    \advance\dimen0 by  -1 truecc%
    \relax%
    \bgroup%
        \def\figure##1##2{%
            \ifenglish%
                \def\fcap{Figure}%
            \else%
                \def\fcap{Abbildung}%
            \fi%
            \vbox{%
                \hsize = \dimen0\relax%
                \noindent\petit{\fcap\ts##1.--\ }%
                \ignorespaces ##2%
                \par}}%
        \midinsert\line{\vbox{%
            \hsize=90truemm\relax%
            \ifPostScript%
                \frame{0pt}{0.5pt}{%
                    \epsfxsize=\hsize\epsffile{#1}}%
            \else%
                \frame{1cm}{0.5pt}{%
                    \vbox to 0pt{\hsize=90truemm\hfill}}%
            \fi}%
            \hss#2\unskip}%
        \endinsert%
    \egroup\ignorespaces\fi}%
%
\def\begfigpage#1#2#3{%
    \pageinsert%
    \setbox0 = \vbox{%
        \ifenglish%
            \def\fcap{Fig}%
        \else%
            \def\fcap{Abb}%
        \fi%
        \smallskip\noindent\petit{\bf\fcap.\ts#2\ }%
        \ignorespaces #3}%
    \dimen0 = \vsize%
    \advance\dimen0 by -\ht0%
    \advance\dimen0 by -1cm%
    \ifPostScript%
        \setbox1 = \vbox{$$\frame{0pt}{0.5pt}{%
                       \epsfysize=\dimen0\epsffile{#1}}$$}%
    \else%
        \setbox1 = \vbox{$$\frame{0pt}{0.5pt}{\vbox to \dimen0{%
                       \hsize=141truemm\hfill}}$$}%
    \fi%
    \box1\vfill\box0\endinsert}%
%
\def\today{%
    \ifenglish%
        \number\day~%
        \ifcase\month%
            \or January  \or February\or March   \or April%
            \or May      \or June    \or July    \or August%
            \or September\or October \or November\or December%
        \fi%
        ~\number\year%
    \else%
        \number\day.~%
        \ifcase\month%
        \or Januar   \or Februar\or M\"arz  \or April%
        \or Mai      \or Juni   \or Juli    \or August%
        \or September\or Oktober\or November\or Dezember%
        \fi%
        ~\number\year%
    \fi}%
\def\captions{%
    \ifReferee%
        \vfill\eject\subs{Figure captions}%
        \box2
    \else%
        \relax%
    \fi}%

